Towards Automated Network Mitigation Analysis (extended)

Penetration testing is a well-established practical concept for the identification of potentially exploitable security weaknesses and an important component of a security audit. Providing a holistic security assessment for networks consisting of several hundreds hosts is hardly feasible though without some sort of mechanization. Mitigation, prioritizing counter-measures subject to a given budget, currently lacks a solid theoretical understanding and is hence more art than science. In this work, we propose the first approach for conducting comprehensive what-if analyses in order to reason about mitigation in a conceptually well-founded manner. To evaluate and compare mitigation strategies, we use simulated penetration testing, i.e., automated attack-finding, based on a network model to which a subset of a given set of mitigation actions, e.g., changes to the network topology, system updates, configuration changes etc. is applied. Using Stackelberg planning, we determine optimal combinations that minimize the maximal attacker success (similar to a Stackelberg game), and thus provide a well-founded basis for a holistic mitigation strategy. We show that these Stackelberg planning models can largely be derived from network scan, public vulnerability databases and manual inspection with various degrees of automation and detail, and we simulate mitigation analysis on networks of different size and vulnerability.

==> stats/cont.sh <==
#!/bin/bash
awk -v d=$2 -v w=$3 -v os=$4 'function abs(x) { return (x>=0?x:-x) }
    {
            if($0~/# Contour/) nr=0
            if(nr==int(os+w/2) && d==0) {i++; a[i]=$1; b[i]=$2; c[i]=$3;}
            if(abs(nr-os-w/2)>w/2 && d==1) print $0
            nr++
    }
    END {   if(d==0) {
                    for(j=1;j<=i;j++)
                    printf "set label %d \"g\" at %g, %g centre front\n", j, c[j], a[j], b[j]
            }
    }' $1
